Econometric issues with Laubach and Williams' estimates of the natural rate of interest

Holston, Laubach and Williams' (2017) estimates of the natural rate of interest are driven by the downward trending behaviour of 'other factor' $z_{t}$. I show that their implementation of Stock and Watson's (1998) Median Unbiased Estimation (MUE) to determine the size of the $\lambda _{z}$ parameter which drives this downward trend in $z_{t}$ is unsound. It cannot recover the ratio of interest $\lambda _{z}=a_{r}\sigma _{z}/\sigma _{\tilde{y}}$ from MUE required for the estimation of the full structural model. This failure is due to an 'unnecessary' misspecification in Holston et al.'s (2017) formulation of the Stage 2 model. More importantly, their implementation of MUE on this misspecified Stage 2 model spuriously amplifies the point estimate of $\lambda _{z}$. Using a simulation experiment, I show that their procedure generates excessively large estimates of $\lambda _{z}$ when applied to data generated from a model where the true $\lambda _{z}$ is equal to zero. Correcting the misspecification in their Stage 2 model and the implementation of MUE leads to a substantially smaller $\lambda _{z}$ estimate, and with this, a more subdued downward trending influence of 'other factor' $z_{t}$ on the natural rate. Moreover, the $\lambda _{z}$ point estimate is statistically highly insignificant, suggesting that there is no role for 'other factor' $z_{t}$ in this model. I also discuss various other estimation issues that arise in Holston et al.'s (2017) model of the natural rate that make it unsuitable for policy analysis.

==> HLW_Code_4tex/calculate.covariance.R <==
#------------------------------------------------------------------------------#
# File:        calculate.covariance.R
#
# Description: This function calculates the covariance matrix of the 
#              initial state from the gradients of the likelihood function.
#------------------------------------------------------------------------------#
calculate.covariance <- function(initial.parameters,theta.lb,theta.ub,y.data,x.data,stage,lambda.g=NA,lambda.z=NA,xi.00){

  n.state.vars <- length(xi.00)

  # Set covariance matrix equal to 0.2 times the identity matrix
  P.00 <- diag(0.2,n.state.vars,n.state.vars)
  
  # Get parameter estimates via maximum likelihood
  f <- function(theta) {return(-log.likelihood.wrapper(theta, y.data, x.data, stage, lambda.g, lambda.z, xi.00, P.00)$ll.cum)}
  nloptr.out <- nloptr(initial.parameters, f, eval_grad_f=function(x) {gradient(f, x)},
                       lb=theta.lb,ub=theta.ub,opts=list("algorithm"="NLOPT_LD_LBFGS","xtol_rel"=1.0e-8))
  theta <- nloptr.out$solution
  
  # Run Kalman filter with above covariance matrix and corresponding parameter estimates
  states <- kalman.states.wrapper(theta, y.data, x.data, stage, lambda.g, lambda.z, xi.00, P.00)

  # Save initial covariance matrix 
(*@ \hl{    P.00 <- states\$filtered\$P.ttm1[1:n.state.vars,]     }   @*)
  
  return(P.00)
}



==> HLW_Code_4tex/format.output.R <==
#------------------------------------------------------------------------------#
# File:        format.output.R
#
# Description: This generates a dataframe to be written to a CSV containing
#              one-sided estimates, parameter values, standard errors,
#              and other statistics of interest.
#------------------------------------------------------------------------------#
format.output <- function(country.estimation, one.sided.est.country, real.rate.country, start, end, run.se = TRUE) {
    output.country <- data.frame(matrix(NA,dim(one.sided.est.country)[1],22))
    
    output.country[,1]   <- seq(from = (as.Date(ti(shiftQuarter(start,-1),'quarterly'))+1), to = (as.Date(ti(shiftQuarter(end,-1),tif='quarterly'))+1), by = 'quarter')
    output.country[,2:5] <- one.sided.est.country

    output.country[1,7]    <- "Parameter Point Estimates"
    output.country[2,7:15] <- c("a_1","a_2","a_3","b_1","b_2","sigma_1","sigma_2","sigma_4","a_1 + a_2")
    output.country[3,7:14] <- country.estimation$out.stage3$theta
    output.country[3,15]   <- country.estimation$out.stage3$theta[1] + country.estimation$out.stage3$theta[2]
    # Include standard errors in output only if run.se switch is TRUE
    if (run.se) {
        output.country[4,7]    <- "T Statistics"
        output.country[5,7:14] <- country.estimation$out.stage3$se$t.stats
        
        output.country[8,7]    <- "Average Standard Errors"
        output.country[9,7:9]  <- c("y*","r*","g")
        output.country[10,7:9] <- country.estimation$out.stage3$se$se.mean
        
        output.country[12,7]   <- "Restrictions on MC draws: a_3 < -0.0025; b_2 > 0.025; a_1 + a_2 < 1"
        output.country[13,7]   <- "Draws excluded:"; output.country[13,9] <- country.estimation$out.stage3$se$number.excluded
        output.country[13,10]  <- "Total:"; output.country[13,11] <- niter
        output.country[14,7]   <- "Percent excluded:"; output.country[14,9] <- as.numeric(output.country[13,9]) / (as.numeric(output.country[13,9]) + as.numeric(output.country[13,11]))
        output.country[15,7]   <- "Draws excluded because a_3 > -0.0025:"; output.country[15,11] <- country.estimation$out.stage3$se$number.excluded.a3
        output.country[16,7]   <- "Draws excluded because b_2 <  0.025:"; output.country[16,11] <- country.estimation$out.stage3$se$number.excluded.b2
        output.country[17,7]   <- "Draws excluded because a_1 + a_2 < 1:"; output.country[17,11] <- country.estimation$out.stage3$se$number.excluded.a1a2
    }
    
    output.country[19,7] <- "Signal-to-noise Ratios"
    output.country[20,7] <- "lambda_g"; output.country[20,8] <- country.estimation$lambda.g
    output.country[21,7] <- "lambda_z"; output.country[21,8] <- country.estimation$lambda.z
    output.country[19,11] <- "Log Likelihood"; output.country[20,11] <- country.estimation$out.stage3$log.likelihood

    output.country[24,7] <- "State vector: [y_{t}* y_{t-1}* y_{t-2}* g_{t-1} g_{t-2} z_{t-1} z_{t-2}]"
    output.country[25,7] <- "Initial State Vector"
    output.country[26,7:13] <- country.estimation$out.stage3$xi.00
    output.country[28,7] <- "Initial Covariance Matrix"
    output.country[29:35,7:13] <- country.estimation$out.stage3$P.00

    if (run.se) {
        output.country[,17]   <- seq(from = (as.Date(ti(shiftQuarter(start,-1),'quarterly'))+1), to = (as.Date(ti(shiftQuarter(end,-1),tif='quarterly'))+1), by = 'quarter')
        output.country[,18:20] <- country.estimation$out.stage3$se$se
    }
    
    output.country[,22] <- real.rate.country[5:length(real.rate.country)] - country.estimation$out.stage3$rstar.filtered
  
    return(output.country)
}


==> HLW_Code_4tex/kalman.log.likelihood.R <==
#------------------------------------------------------------------------------#
# File:        kalman.log.likelihood.R
#
# Description: This function takes as input the coefficient matrices of the
#              given state-space model and the conditional expectation and
#              covariance matrix of the initial state and returns a vector
#              with the log likelihood value from each period,
#              as well as the cumulative sum.
#------------------------------------------------------------------------------#
kalman.log.likelihood <- function(xi.tm1tm1, P.tm1tm1, F, Q, A, H, R, y, x) {
    T <- dim(y)[1]
    n <- dim(y)[2]
    ll.vec <- matrix(NA,T,1)
    ll.cum <- 0
    xi.tt <- xi.tm1tm1
    P.tt  <- P.tm1tm1    
    for (t in 1:T){

        xi.ttm1 <- F %*% xi.tt
        P.ttm1 <- F %*% P.tt %*% t(F) + Q
        prediction.error <- (as.vector(y[t,]) - as.vector(t(A) %*% as.vector(x[t,])) - as.vector(t(H) %*% xi.ttm1))
        HPHR <- t(H) %*% P.ttm1 %*% H + R
        ll.vec[t] <- drop(-(n / 2) * log(2 * atan(1) * 4) - 0.5 * log(det(HPHR))
                          -0.5 * prediction.error %*% solve(HPHR, prediction.error))
        ll.cum <- ll.cum + ll.vec[t]

        xi.tt <- xi.ttm1 + P.ttm1 %*% H %*% solve(HPHR, prediction.error)
        P.tt  <- P.ttm1 - P.ttm1 %*% H %*% solve(HPHR, t(H) %*% P.ttm1)
    }
    return(list("ll.vec"=ll.vec,"ll.cum"=ll.cum))
}


==> HLW_Code_4tex/kalman.standard.errors.R <==
#------------------------------------------------------------------------------#
# File:        kalman.standard.errors.R
#
# Description: This file computes confidence intervals and corresponding 
#              standard errors for the estimates of the states using
#              Hamilton's (1986) Monte Carlo procedure that accounts for
#              both filter and parameter uncertainty. See footnote 7 in HLW.
#------------------------------------------------------------------------------#
kalman.standard.errors <- function(T, states, theta, y.data, x.data, stage,
                                   lambda.g, lambda.z, xi.00, P.00, niter = 5000,
                                   a3.constraint=NA, b2.constraint=NA) {

    print('Computing Standard Errors')
    
    # Set a3.constraint to -0.0025 if a constraint is not specified in stage 3
    if (is.na(a3.constraint)) {
        a3.constraint <- -0.0025
    }
    # Set b2.constraint to 0.025 if a constraint is not specified in stage 3
    if (is.na(b2.constraint)) {
        b2.constraint <- 0.025
    }

    print("Standard Error Procedure: a3.constraint")
    print(a3.constraint)
    
    print("Standard Error Procedure: b2.constraint")
    print(b2.constraint)

    n.params <- length(theta)
    n.state.vars <- length(xi.00)

    # Return vector of log likelihood values at each time t 
    log.likelihood.estimated.vector <- log.likelihood.wrapper(theta, y.data, x.data, stage = 3,lambda.g=lambda.g, lambda.z=lambda.z, xi.00=xi.00, P.00=P.00)$ll.vec
    stin <- states$smoothed$xi.tT[1,] # First smoothed state vector
    pp1  <- states$filtered$P.ttm1[1:n.state.vars,] # First covariance matrix
    eigenstuff.pp1   <- eigen(pp1)
    eigenvectors.pp1 <- eigenstuff.pp1$vectors # Eigenvectors of first covariance matrix
    # Eigenvectors without a positive first entry are multiplied by -1 to ensure
    # consistency across different versions of R, which choose the sign differently
    for (l in 1:n.state.vars) {
        if (eigenvectors.pp1[1,l] < 0 ) { eigenvectors.pp1[,l] <- -eigenvectors.pp1[,l] }
    } 
    eigenvalues.pp1  <- eigenstuff.pp1$value   # Eigenvalues of first covariance matrix
    dg   <- diag(x = eigenvalues.pp1) 
    hh2  <- eigenvectors.pp1 %*% sqrt(dg)    

    # Compute information matrix from difference in gradients of the likelihood function
    # from varying theta (parameter vector) values
    likelihood.gradient <- matrix(NA,T,n.params)
    for (i in 1:n.params){
        delta   <- max(theta[i]*1e-6, 1e-6)
        d.theta <- theta
        d.theta[i] <- theta[i] + delta
        likelihood.gradient[,i] <-  (log.likelihood.wrapper(d.theta, y.data, x.data, stage = 3,lambda.g=lambda.g, lambda.z=lambda.z, xi.00=xi.00, P.00=P.00)$ll.vec - 
                                         log.likelihood.estimated.vector)/delta
    }
    info <- solve(t(likelihood.gradient) %*% likelihood.gradient) # Information matrix
    bse <- sqrt(diag(info))
    t.stats <- abs(theta) / bse

    # Smoothed estimates
    g      <- 4 * states$smoothed$xi.tT[,4]
    ypot   <- states$smoothed$xi.tT[,1]
    z      <- states$smoothed$xi.tT[,6]
    rstar  <- g + z

    # cum1 cumulates terms for parameter uncertainty;
    # cum2 cumulates terms for filter uncertainty
    cum1 <- matrix(0,T,3)
    cum2 <- matrix(0,T,3)
    eigenstuff.info   <- eigen(info)
    eigenvectors.info <- eigenstuff.info$vectors # Eigenvectors of information matrix
    # Eigenvectors without a positive first entry are multiplied by -1 to ensure
    # consistency across different versions of R, which choose the sign differently
    for (l in 1:n.params) {
        if (eigenvectors.info[1,l] < 0 ) { eigenvectors.info[,l] <- -eigenvectors.info[,l] }
    }
    eigenvalues.info  <- eigenstuff.info$value # Eigenvalues of information matrix
    dg <- diag(x = eigenvalues.info)
    hh <- eigenvectors.info %*% sqrt(dg)

    set.seed(50)

    # Store the number of draws excluded for violating constraints
    good.draws                 <- 0
    excluded.draw.counter      <- 0
    excluded.draw.counter.a3   <- 0
    excluded.draw.counter.b2   <- 0
    excluded.draw.counter.a1a2 <- 0

    # See HLW footnote 7 for description of procedure
    # niter is the number of iterations; we discard draws that violate constraints
    while (good.draws < niter) {
      theta.i <- (hh %*% rnorm(n.params) + theta)[,1] 
      if ( (theta.i[3] <= a3.constraint) & (theta.i[5] >= b2.constraint) & (theta.i[1] + theta.i[2] < 1) ) {
          xi.00.i  <- c(t(hh2 %*% rnorm(n.state.vars) + stin)) 
          states.i <- kalman.states.wrapper(theta.i, y.data, x.data, stage, lambda.g, lambda.z, xi.00.i, pp1)

          g.i    <- 4 * states.i$smoothed$xi.tT[,4]
          ypot.i <- states.i$smoothed$xi.tT[,1]
          z.i    <- states.i$smoothed$xi.tT[,6]
          r.i    <- g.i + z.i          
                    
          cum1[,1] <- cum1[,1]+(ypot.i-ypot)^2
          cum1[,2] <- cum1[,2]+(r.i-rstar)^2
          cum1[,3] <- cum1[,3]+(g.i-g)^2

          P.ttm1.i   <- states.i$smoothed$P.tT
          P.ttm1.i.f <- states.i$filtered$P.tt
          for (j in 1:(T-1)){
              cum2[j,1]  <- cum2[j,1] + P.ttm1.i[(j * n.state.vars +1),1]
              cum2[j,2]  <- cum2[j,2] + 16 * P.ttm1.i[(j*n.state.vars+4),4] + P.ttm1.i[(j*n.state.vars+6),6]
              cum2[j,3]  <- cum2[j,3] + P.ttm1.i[(j*n.state.vars+4),4]
          }
          cum2[T,1] <- cum2[T,1] + P.ttm1.i.f[((T-1)*n.state.vars+1),1]
          cum2[T,2] <- cum2[T,2] + (16 * P.ttm1.i.f[((T-1)*n.state.vars+4),4] + P.ttm1.i.f[((T-1)*n.state.vars+6),6])
          cum2[T,3] <- cum2[T,3] + P.ttm1.i.f[((T-1)*n.state.vars+4),4]
          good.draws <- good.draws + 1
      } else {
          excluded.draw.counter <- excluded.draw.counter + 1
          if (theta.i[3] > a3.constraint) {
              excluded.draw.counter.a3 <- excluded.draw.counter.a3 + 1
          }
          if (theta.i[5] < b2.constraint) {
              excluded.draw.counter.b2 <- excluded.draw.counter.b2 + 1
          }
          if ((theta.i[1] + theta.i[2]) >= 1) {
              excluded.draw.counter.a1a2 <- excluded.draw.counter.a1a2 + 1
          }
      }
    }
    cum1 <- cum1/niter # Measure of parameter uncertainty
    cum2 <- cum2/niter # Measure of filter uncertainty
    cum2[,3] <- 16*cum2[,3] # Variance for growth at an annualized rate

    # Standard errors for estimates of the states
    # Order: y*, r*, g
    se <- sqrt(cum1 + cum2)

    rm(.Random.seed)
    return(list("se.mean"=colMeans(se),
                "se"=se,"t.stats"=t.stats,"bse"=bse,
                "number.excluded"=excluded.draw.counter,
                "number.excluded.a3"=excluded.draw.counter.a3,
                "number.excluded.b2"=excluded.draw.counter.b2,
                "number.excluded.a1a2"=excluded.draw.counter.a1a2))
}    


==> HLW_Code_4tex/kalman.states.R <==
#------------------------------------------------------------------------------#
# File:        kalman.states.R
#
# Description: The function kalman.states() calls the functions
#              kalman.states.filtered() and kalman.states.smoothed() to
#              apply the Kalman filter and smoother.
#              It takes as input the coefficient matrices for the given
#              state-space model, with notation matching Hamilton (1994),
#              as well as conditional expectation and covariance matrix
#              of the initial state, xi.tm1tm1 and P.tm1tm1 respectively.
#------------------------------------------------------------------------------#
kalman.states <- function(xi.tm1tm1, P.tm1tm1, F, Q, A, H, R, y, x) {
  filtered <- kalman.states.filtered(xi.tm1tm1, P.tm1tm1, F, Q, A, H, R, y, x)
  smoothed <- kalman.states.smoothed(filtered$xi.ttm1, filtered$P.ttm1, filtered$xi.tt, filtered$P.tt,
                                     F, Q, A, H, R, y, x)
  return(list("filtered"=filtered, "smoothed"=smoothed))
}
kalman.states.filtered <- function(xi.tm1tm1, P.tm1tm1, F, Q, A, H, R, y, x, t=1) {
  xi.ttm1 <- as.vector(F %*% xi.tm1tm1)
  P.ttm1 <- F %*% P.tm1tm1 %*% t(F) + Q
  prediction.error <- (as.vector(y[t,]) - as.vector(t(A) %*% as.vector(x[t,])) - as.vector(t(H) %*% xi.ttm1))
  HPHR <- t(H) %*% P.ttm1 %*% H + R
  xi.tt <- xi.ttm1 + as.vector(P.ttm1 %*% H %*% solve(HPHR, prediction.error))
  P.tt <- P.ttm1 - P.ttm1 %*% H %*% solve(HPHR, t(H) %*% P.ttm1)
  if (t == dim(y)[1]) {
      return(list("xi.ttm1"=xi.ttm1, "P.ttm1"=P.ttm1, "xi.tt"=xi.tt, "P.tt"=P.tt))
  } else {
      tmp <- kalman.states.filtered(xi.tt, P.tt, F, Q, A, H, R, y, x, t+1)
      return(list("xi.ttm1"=rbind(xi.ttm1, tmp$xi.ttm1),
                  "P.ttm1"=rbind(P.ttm1, tmp$P.ttm1),
                  "xi.tt"=rbind(xi.tt, tmp$xi.tt),
                  "P.tt"=rbind(P.tt, tmp$P.tt)))
  }
}
kalman.states.smoothed <- function(xi.ttm1.array, P.ttm1.array, xi.tt.array, P.tt.array,
                                   F, Q, A, H, R, y, x, t=dim(y)[1], xi.tp1T=NA, P.tp1T=NA) {
  n <- dim(xi.ttm1.array)[2]
  if (t == dim(y)[1]) {
    xi.tT <- xi.tt.array[t,]
    P.tT <- P.tt.array[((t-1)*n+1):(t*n),]
    tmp <- kalman.states.smoothed(xi.ttm1.array, P.ttm1.array, xi.tt.array, P.tt.array,
                                  F, Q, A, H, R, y, x, t-1, xi.tT, P.tT)
    return(list("xi.tT"=rbind(tmp$xi.tT, xi.tT),
                "P.tT" =rbind(tmp$P.tT, P.tT)))
  } else {
    P.tt <- P.tt.array[((t-1)*n+1):(t*n),]
    P.tp1t <- P.ttm1.array[(t*n+1):((t+1)*n),]
    J.t <- P.tt %*% t(F) %*% solve(P.tp1t)
    xi.tt <- xi.tt.array[t,]
    xi.tp1t <- xi.ttm1.array[t+1,]
    xi.tT <- xi.tt + as.vector(J.t %*% (xi.tp1T - xi.tp1t))
    P.tT <- P.tt + J.t %*% (P.tp1T - P.tp1t) %*% t(J.t)
    if (t > 1) {
      tmp <- kalman.states.smoothed(xi.ttm1.array, P.ttm1.array, xi.tt.array, P.tt.array,
                                    F, Q, A, H, R, y, x, t-1, xi.tT, P.tT)
      return(list("xi.tT"=rbind(tmp$xi.tT, xi.tT),
                  "P.tT" =rbind(tmp$P.tT, P.tT)))
    } else {
      return(list("xi.tT"=xi.tT, "P.tT"=P.tT))
    }
  }
}


==> HLW_Code_4tex/kalman.states.wrapper.R <==
#------------------------------------------------------------------------------#
# File:        kalman.states.wrapper.R
#
# Description: This is a wrapper function for kalman.states.R that specifies
#              inputs based on the estimation stage.
#------------------------------------------------------------------------------#
kalman.states.wrapper <- function(parameters, y.data, x.data, stage = NA,
                                  lambda.g=NA, lambda.z=NA, xi.00=NA, P.00=NA){

    if (stage == 1) {
        out <- unpack.parameters.stage1(parameters, y.data, x.data,
                                        xi.00, P.00)
    } else if (stage == 2) {
        out <- unpack.parameters.stage2(parameters, y.data, x.data,
                                        lambda.g, xi.00, P.00)
    } else if (stage == 3) {
        out <- unpack.parameters.stage3(parameters, y.data, x.data,
                                        lambda.g, lambda.z, xi.00, P.00)
    } else {
        stop('You need to enter a stage number in kalman.states.wrapper.')
    }

  for (n in names(out)) {
      eval(parse(text=paste0(n, "<-out$", n)))
  }
  T <- dim(y.data)[1]
  states <- kalman.states(xi.00, P.00, F, Q, A, H, R, y.data, x.data)
  if (stage == 1) {
(*@ \hl{  states\$filtered\$xi.tt <- states\$filtered\$xi.tt + cbind(1:T,0:(T-1),-1:(T-2)) * parameters[5] }   @*)
(*@ \hl{  states\$smoothed\$xi.tT <- states\$smoothed\$xi.tT + cbind(1:T,0:(T-1),-1:(T-2)) * parameters[5] }   @*)
  }
  return(states)
}


==> HLW_Code_4tex/log.likelihood.wrapper.R <==
#------------------------------------------------------------------------------#
# File:        log.likelihood.wrapper.R
#
# Description: This is a wrapper function for kalman.log.likelihood.R thatx
#              specifies inputs based on the estimation stage.
#------------------------------------------------------------------------------#
log.likelihood.wrapper <- function(parameters, y.data, x.data, stage = NA,
                                   lambda.g=NA, lambda.z=NA, xi.00=NA, P.00=NA){

    if (stage == 1) {
        out <- unpack.parameters.stage1(parameters, y.data, x.data,
                                        xi.00, P.00)
    } else if (stage == 2) {
        out <- unpack.parameters.stage2(parameters, y.data, x.data,
                                        lambda.g, xi.00, P.00)
    } else if (stage == 3) {
        out <- unpack.parameters.stage3(parameters, y.data, x.data,
                                        lambda.g, lambda.z, xi.00, P.00)
    } else {
        stop('You need to enter a stage number in log.likelihood.wrapper.')
    }


  for (n in names(out)) {
      eval(parse(text=paste0(n, "<-out$", n)))
  }
  return(kalman.log.likelihood(xi.00, P.00, F, Q, A, H, R, y.data, x.data))
}


==> HLW_Code_4tex/median.unbiased.estimator.stage1.R <==
#------------------------------------------------------------------------------#
# File:        median.unbiased.estimator.stage1.R
#
# Description: This file implements the median unbiased estimation of the
#              signal-to-noise ratio lambda_g following Stock and Watson (1998).
#------------------------------------------------------------------------------#
median.unbiased.estimator.stage1 <- function(series) {
    T <- length(series)
    y <- 400 * diff(series)

    stat <- rep(T-2*4)
    for (i in 4:(T-5)) {
      xr <- cbind(rep(1, T-1), c(rep(0,i),rep(1,T-i-1)))
      xi <- solve(t(xr) %*% xr)
      b  <- solve(t(xr) %*% xr, t(xr) %*% y)
      s3 <- sum((y-xr%*%b)^2)/(T-2-1)
      stat[i+1-4] = b[2]/sqrt(s3*xi[2,2])
    }

    ew <- 0
    for (i in 1:length(stat)) {
        ew <- ew+exp(stat[i]^2/2)
    }
    ew  <- log(ew/length(stat))
    mw  <- sum(stat^2) / length(stat)
    qlr <- max(stat^2)

    # Values are from Table 3 in Stock and Watson (1998)
    # Test Statistic: Exponential Wald (EW)
    valew <- c(0.426, 0.476, 0.516, 0.661, 0.826, 1.111,
               1.419, 1.762, 2.355, 2.91,  3.413, 3.868, 4.925,
               5.684, 6.670, 7.690, 8.477, 9.191, 10.693, 12.024,
               13.089, 14.440, 16.191, 17.332, 18.699, 20.464,
               21.667, 23.851, 25.538, 26.762, 27.874)
    # Test Statistic: Mean Wald (MW)
    valmw <- c(0.689, 0.757, 0.806, 1.015, 1.234, 1.632,
               2.018, 2.390, 3.081, 3.699, 4.222, 4.776, 5.767,
               6.586, 7.703, 8.683, 9.467, 10.101, 11.639, 13.039,
               13.900, 15.214, 16.806, 18.330, 19.020, 20.562,
               21.837, 24.350, 26.248, 27.089, 27.758)
    # Test Statistic: QLR
    valql <- c(3.198, 3.416, 3.594, 4.106, 4.848, 5.689,
               6.682, 7.626, 9.16,  10.66, 11.841, 13.098, 15.451,
               17.094, 19.423, 21.682, 23.342, 24.920, 28.174, 30.736,
               33.313, 36.109, 39.673, 41.955, 45.056, 48.647, 50.983,
               55.514, 59.278, 61.311, 64.016)
    
    lame <- NA
    lamm <- NA
    lamq <- NA

    # Median-unbiased estimator of lambda_g for given values of the test
    # statistics are obtained using the procedure described in the 
    # footnote to Stock and Watson (1998) Table 3.
    if (ew <= valew[1]) {
        lame <- 0
    } else {
        for (i in 1:(length(valew)-1)) {
            if ((ew > valew[i]) & (ew <= valew[i+1])) {
                lame <- i-1+(ew-valew[i])/(valew[i+1]-valew[i])
            }
        }
    }
    if (mw <= valmw[1]) {
        lamm <- 0
    } else {
        for (i in 1:(length(valmw)-1)) {
            if ((mw > valmw[i]) & (mw <= valmw[i+1])) {
                lamm <- i-1+(mw-valmw[i])/(valmw[i+1]-valmw[i])
            }
        }
    }
    if (qlr <= valql[1]) {
        lamq <- 0
    } else {
        for (i in 1:(length(valql)-1)) {
            if ((qlr > valql[i]) & (qlr <= valql[i+1])) {
                lamq <- i-1+(qlr-valql[i])/(valql[i+1]-valql[i])
            }
        }
    }
    if (is.na(lame) | is.na(lamm) | is.na(lamq)) {
        print("At least one statistic has an NA value. Check to see if your EW, MW, and/or QLR value is outside of Table 3.")
    }
    
    stats <- c(ew, mw, qlr)
    lams  <- c(lame, lamm, lamq)
    return(lame/(T-1))
}





==> HLW_Code_4tex/median.unbiased.estimator.stage2.R <==
#------------------------------------------------------------------------------#
# File:        median.unbiased.estimator.stage2.R
#
# Description: This file implements the median unbiased estimation of the
#              signal-to-noise ratio lambda_z following Stock and Watson (1998).
#------------------------------------------------------------------------------#
median.unbiased.estimator.stage2 <- function(y, x) {
    T <- dim(x)[1]
    stat <- rep(0, T-2*4+1)
    for (i in 4:(T-4)) {
(*@ \hl{ ~~~~~~xr <- cbind(x, c(rep(0, i), rep(1, T-i))) }   @*) 
(*@ \hl{ ~~~~~~xi <- solve(t(xr)\%*\%xr)                 }   @*)
(*@ \hl{ ~~~~~~b ~<- solve(t(xr)\%*\%xr,t(xr)\%*\%y)     }   @*)
        s3 <- sum((y-xr%*%b)^2)/(T-dim(xr)[2])
        stat[i+1-4] <- b[dim(xr)[2]]/sqrt(s3*xi[dim(xr)[2],dim(xr)[2]])
    }
    ew <- 0
    for (i in 1:length(stat)) {
        ew <- ew+exp((stat[i]^2)/2)
    }
    ew <- log(ew/length(stat))
    mw <- mean(stat^2)
    qlr <- max(stat^2)

    # Values are from Table 3 in Stock and Watson (1998)
    # Test Statistic: Exponential Wald (EW)
    valew <- c(0.426, 0.476, 0.516, 0.661, 0.826, 1.111,
               1.419, 1.762, 2.355, 2.91,  3.413, 3.868, 4.925,
               5.684, 6.670, 7.690, 8.477, 9.191, 10.693, 12.024,
               13.089, 14.440, 16.191, 17.332, 18.699, 20.464,
               21.667, 23.851, 25.538, 26.762, 27.874)
    # Test Statistic: Mean Wald (MW)
    valmw <- c(0.689, 0.757, 0.806, 1.015, 1.234, 1.632,
               2.018, 2.390, 3.081, 3.699, 4.222, 4.776, 5.767,
               6.586, 7.703, 8.683, 9.467, 10.101, 11.639, 13.039,
               13.900, 15.214, 16.806, 18.330, 19.020, 20.562,
               21.837, 24.350, 26.248, 27.089, 27.758)
    # Test Statistic: QLR
    valql <- c(3.198, 3.416, 3.594, 4.106, 4.848, 5.689,
               6.682, 7.626, 9.16,  10.66, 11.841, 13.098, 15.451,
               17.094, 19.423, 21.682, 23.342, 24.920, 28.174, 30.736,
               33.313, 36.109, 39.673, 41.955, 45.056, 48.647, 50.983,
               55.514, 59.278, 61.311, 64.016)
    
    lame <- NA
    lamm <- NA
    lamq <- NA
    
    # Median-unbiased estimator of lambda_g for given values of the test
    # statistics are obtained using the procedure described in the 
    # footnote to Stock and Watson (1998) Table 3.
    if (ew <= valew[1]) {
        lame <- 0
    } else {
        for (i in 1:(length(valew)-1)) {
            if ((ew > valew[i]) & (ew <= valew[i+1])) {
                lame <- i-1+(ew-valew[i])/(valew[i+1]-valew[i])
            }
        }
    }

    if (mw <= valmw[1]) {
        lamm <- 0
    } else {
        for (i in 1:(length(valmw)-1)) {
            if ((mw > valmw[i]) & (mw <= valmw[i+1])) {
                lamm <- i-1+(mw-valmw[i])/(valmw[i+1]-valmw[i])
            }
        }
    }

    if (qlr <= valql[1]) {
        lamq <- 0
    } else {
        for (i in 1:(length(valql)-1)) {
            if ((qlr > valql[i]) & (qlr <= valql[i+1])) {
                lamq <- i-1+(qlr-valql[i])/(valql[i+1]-valql[i])
            }
        }
    }
    if (is.na(lame) | is.na(lamm) | is.na(lamq)) {
            print("At least one statistic has an NA value. Check to see if your EW, MW, and/or QLR value is outside of Table 3.")
    }
    
    stats <- c(ew,mw,qlr)
    lams  <- c(lame,lamm,lamq)
    return(lame/T)
}





==> HLW_Code_4tex/prepare.rstar.data.ca.R <==
#------------------------------------------------------------------------------#
# File:        prepare.rstar.data.ca.R
#
# Description: This file (1) compiles and (2) prepares the data used in
#              HLW for Canada.
#------------------------------------------------------------------------------#
rm(list = ls())
source("utilities.R")

# Load time series library
if (!require("tis")) {install.packages("tis"); library("tis")}

# Set up seasonal adjustment
if (!require("seasonal")) {install.packages("seasonal"); library('seasonal')}
Sys.setenv(X13_PATH = "X13")

#------------------------------------------------------------------------------#
# Get Raw Data and Create Monthly Series (if applicable)
#
# Note: Code is set up such that each CANSIM series is in its own CSV with time as rows
#------------------------------------------------------------------------------#

# Set the start and end dates of the data used in the estimation
data.start <- c(1960,1)
data.end   <- c(2016,3)

# Import GDP data 
# PRIOR STEPS:
#     1. Download data from the International Financial Statistics (IFS) Database on the IMF website:
#        Series: "Gross Domestic Product, Real, Seasonally adjusted, Index"
#     2. Save data as a CSV and specify the file name in gdp.file
gdp.file <- "rawData/canada_gdp_ifs.csv"
gdp.data <- read.table(gdp.file, skip = 1, header = TRUE, sep = ',', stringsAsFactors = FALSE)
gdp      <- tis(gdp.data$Canada, start = data.start, tif = 'quarterly')

# Import daily bank rate data
# PRIOR STEPS:
#     1. Download data from the Statistics Canada (CANSIM) website:
#     Series: v122530 
#     2. Save data as a CSV and specify the file name in bank.rate.file
bank.rate.file <- "rawData/cansim_bank_rate_v122530.csv"
bank.rate.data <- read.table(bank.rate.file, skip = 2, header = TRUE, sep = ',', stringsAsFactors = FALSE)
bank.rate.m    <- tis(bank.rate.data$v122530, start = data.start, tif='monthly')

# Import daily target rate data and take EOP monthly values
# PRIOR STEPS:
#     1. Download data from the Statistics Canada (CANSIM) website:
#     Series: v39079        
#     2. Save data as a CSV and specify the file name in target.rate.file
target.rate.start <- c(2001,1)
target.rate.file  <- "rawData/cansim_target_rate_v39079.csv"
target.rate.data  <- read.table(target.rate.file, skip = 2, header = TRUE, sep = ',', stringsAsFactors = FALSE)
target.rate.data$Daily <- as.Date(target.rate.data$Daily, "%b %d %Y")

# Format data as time series with daily frequency
if (!require("xts")) {install.packages("xts"); library("xts")}
target.rate.d <- as.xts(target.rate.data$v39079, order.by = target.rate.data$Daily, frequency = 365)
# Remove data with zero values (these indicate non-business days)
target.rate.d <- target.rate.d[!(target.rate.d==0.00)]
# Aggregate data to monthly frequency by taking end-of-period values
target.rate.m <- apply.monthly(target.rate.d, tail, n=1)
detach("package:xts")
detach("package:zoo")
# Format data as a tis time series with monthly frequency
target.rate.m <- as.tis(data.frame(target.rate.m)$target.rate.m, start = target.rate.start, tif = 'monthly')

# Import monthly core CPI and CPI data (two series - the second CPI series will be used to extend data back)
# PRIOR STEPS:
#     1. Download data from the Statistics Canada (CANSIM) website:
#     Series: v41690926, v41690914, v41690973 (respectively)
#     2. Save data as a CSV and specify the file name in core.cpi.file, cpi.file, cpi.back.file
# NOTES: Series v41690914 begins in Jan. 1992 and will be used as the CPI series thereafter;
#        Growth rates from series v41690973 are used to extend the CPI series back to 1959.
#        Series v41690914 and v41690926 are already seasonally adjusted but v41690973 is not,
#        so we seasonally adjust it.
core.cpi.start <- c(1984,1)
cpi.start      <- c(1992,1)
cpi.back.start <- c(1959,1)

core.cpi.file  <- "rawData/cansim_core_cpi_v41690926.csv"
cpi.file       <- "rawData/cansim_cpi_v41690914.csv"
cpi.back.file  <- "rawData/cansim_cpi_back_v41690973.csv"

core.cpi.data  <- read.table(core.cpi.file, skip = 2, header = TRUE, sep = ',', stringsAsFactors = FALSE)
cpi.data       <- read.table(cpi.file, skip = 2, header = TRUE, sep = ',', stringsAsFactors = FALSE)
cpi.back.data  <- read.table(cpi.back.file, skip = 2, header = TRUE, sep = ',', stringsAsFactors = FALSE)

# Format data as time series with monthly frequency
core.cpi.m     <- tis(core.cpi.data$v41690926, start = core.cpi.start, tif = 'monthly')
cpi.m          <- tis(cpi.data$v41690914, start = cpi.start, tif = 'monthly')
cpi.back.m.nsa <- tis(cpi.back.data$v41690973, start = cpi.back.start, tif = 'monthly')

# Seasonally adjust CPI Growth Rate data (other two series are already SA)
cpi.back.m <- final(seas(as.ts(naWindow(cpi.back.m.nsa),freq=12)))
cpi.back.m <- as.tis(cpi.back.m,start=cpi.back.start,tif='monthly') 


#------------------------------------------------------------------------------#
# Prepare Data
#------------------------------------------------------------------------------#

# Take log of real GDP
gdp.log <- log(gdp)

# CPI series: cpi.m is used from Jan 1992 to present and extended back to
# Jan 1959 using growth rates with splice() function in utilities.R
cpi.series.m <- splice(cpi.back.m, cpi.m, cpi.start, freq = 'monthly')

# Aggregate core CPI and CPI series to quarterly frequency by taking the average
core.cpi.q <- aggregate(core.cpi.m, nf = 4, FUN = mean)
cpi.q      <- aggregate(cpi.series.m, nf = 4, FUN = mean)

# Create annualized core inflation and inflation series using the price indices
core.inflation.q <- 400*log(core.cpi.q/Lag(core.cpi.q, k=1))
inflation.q      <- 400*log(cpi.q/Lag(cpi.q, k=1))

# Final inflation series: CPI series is used prior to 1984q2;
# thereafter, use core CPI series
inflation <- mergeSeries(window(inflation.q, end = core.cpi.start),window(core.inflation.q, start = shiftQuarter(core.cpi.start,1)))

# Inflation expectations measure: 4-quarter moving average of past inflation
inflation.expectations <- (inflation + Lag(inflation, k=1) + Lag(inflation, k=2) + Lag(inflation, k=3))/4

# Bank rate is used prior to May 2001; thereafter, use the target rate
interest.m <- mergeSeries(window(bank.rate.m, end = c(2001,4)),window(target.rate.m, start = c(2001,5)))

# Aggregate interest rate data to quarterly frequency by taking the average
interest.q <- aggregate(interest.m, nf = 4, FUN = mean)

# Express interest rate data on a 365-day basis
interest <- 100*((1+interest.q/36000)^365 -1)

#------------------------------------------------------------------------------#
# Output Data
#------------------------------------------------------------------------------#
data.out <- window(cbind(gdp.log, inflation, inflation.expectations, interest),start = data.start, end = data.end)
write.table(data.out,file = 'inputData/rstar.data.ca.csv', sep = ',',
            col.names = TRUE, quote = FALSE, na = '.', row.names = FALSE)



==> HLW_Code_4tex/prepare.rstar.data.ea.R <==
#------------------------------------------------------------------------------#
# File:        prepare.rstar.data.ea.R
#
# Description: This file (1) compiles and (2) prepares the data to be used in
#              HLW for the Euro Area.
#------------------------------------------------------------------------------#
rm(list = ls())
source("utilities.R")

# Load time series library
if (!require("tis")) {install.packages("tis"); library('tis')}

# Set up seasonal adjustment
if (!require("seasonal")) {install.packages("seasonal"); library('seasonal')}
Sys.setenv(X13_PATH = "X13")

#------------------------------------------------------------------------------#
# Get Raw Data
#------------------------------------------------------------------------------#

# Set the start and end dates of the data used in the estimation
data.start <- c(1971,1)
data.end   <- c(2016,3)

# Identify the date at which the core CPI series begins (Mnemonic: HEX)
core.cpi.start <- c(1987,4)

# Import Area Wide Model data
# PRIOR STEPS:
#     1. Download data from the Euro Area Business Cycle Network website
#     2. Save data as a CSV and specify the file name in awm.file
# NOTE: We seasonally adjust data rather than using HEXSA, HICPSA because of availability
awm.file <- 'rawData/area_wide_model_ea.csv'
awm.data <- read.table(awm.file,header=TRUE,sep=',')[,c('DATE','YER','STN','HEX','HICP')]

awm.start    <- c(as.numeric(substr(awm.data[1,'DATE'],1,4)),
                  as.numeric(substr(awm.data[1,'DATE'],6,7)))

gdp          <- tis(awm.data$YER, start = awm.start, tif = 'quarterly')

cpi.nsa      <- tis(awm.data$HICP, start = awm.start, tif = 'quarterly')
core.cpi.nsa <- tis(awm.data$HEX, start = awm.start, tif = 'quarterly')
core.cpi.nsa <- window(core.cpi.nsa, start = core.cpi.start)
interest.q   <- tis(awm.data$STN, start = awm.start, tif = 'quarterly')

# Import ECB SDW Series
# PRIOR STEPS:
#     1. Download the following series from the ECB's Statistical Data Warehouse:
#        - GDP:       MNA.Q.Y.I8.W2.S1.S1.B.B1GQ._Z._Z._Z.EUR.LR.N 
#        - Core HICP: ICP.M.U2.N.XE0000.4.INX
#        - Interest:  FM.Q.U2.EUR.RT.MM.EURIBOR3MD_.HSTA
#     2. Save data as CSV files and specify names in variable.file
#     3. Ensure data is sorted with dates ascending
#     4. Specify start dates and splice dates where applicable
gdp.file      <- 'rawData/ea_gdp.csv'
gdp.data      <- read.table(gdp.file,header=FALSE,sep=',',skip=5)
gdp.start.ecb <- c(1995,1)

gdp.ecb       <- tis(gdp.data$V2, start = gdp.start.ecb, tif = 'quarterly')

gdp.spliced   <- splice(gdp, gdp.ecb, gdp.start.ecb, "Quarterly")

core.cpi.file <- 'rawData/ea_hicp.csv'
core.cpi.data <- read.table(core.cpi.file,header=FALSE,sep=',',skip=5)
core.cpi.start.ecb   <- c(1996,1)
core.cpi.splice.date <- c(2016,1)

core.cpi.nsa.m.ecb <- tis(core.cpi.data$V2, start = core.cpi.start.ecb, tif = 'monthly')

interest.file <- 'rawData/ea_nominal_rate.csv'
interest.data <- read.table(interest.file,header=FALSE,sep=',',skip=5)
interest.start.ecb   <- c(1994,1)
interest.splice.date <- c(2016,1)

interest.q.ecb <- tis(interest.data$V2, start = interest.start.ecb, tif = 'quarterly')

interest.spliced <- mergeSeries(window(interest.q, end = shiftQuarter(interest.splice.date,-1)),
                                window(interest.q.ecb, start = interest.splice.date))

#------------------------------------------------------------------------------#
# Prepare Data
#------------------------------------------------------------------------------#

# Take log of real GDP
gdp.log <- log(gdp.spliced)

# Aggregate ECB core CPI data to quarterly from monthly frequency
core.cpi.nsa.ecb <- convert(core.cpi.nsa.m.ecb, tif = 'quarterly', observed = 'averaged')

# Splice ECB core CPI data with AWM core CPI data in 2015q4
core.cpi.nsa.spliced <- splice(core.cpi.nsa, core.cpi.nsa.ecb, shiftQuarter(core.cpi.splice.date, -1), "Quarterly")

# Seasonally adjust CPI and core CPI data and re-format as tis series
cpi <- final(seas(as.ts(naWindow(cpi.nsa),freq=4)))
cpi <- as.tis(cpi,start=awm.start,tif='quarterly')

core.cpi <- final(seas(as.ts(naWindow(core.cpi.nsa.spliced),freq=4)))
core.cpi <- as.tis(core.cpi,start=core.cpi.start,tif='quarterly')

# Create annualized core inflation and inflation series using the price indices
core.inflation.q <- 400*log(core.cpi/Lag(core.cpi, k=1))
inflation.q      <- 400*log(cpi/Lag(cpi, k=1))

# Final inflation series: CPI series is used prior to 1988q1;
# thereafter, use core CPI series
inflation <- mergeSeries(window(inflation.q, end = core.cpi.start),window(core.inflation.q, start = shiftQuarter(core.cpi.start,1)))

# Inflation expectations measure: 4-quarter moving average of past inflation
inflation.expectations <- (inflation + Lag(inflation, k=1) + Lag(inflation, k=2) + Lag(inflation, k=3))/4

# Express interest rate data on a 365-day basis
interest <- 100*((1+interest.spliced/36000)^365 -1)

#------------------------------------------------------------------------------#
# Output Data
#------------------------------------------------------------------------------#
data.out <- window(cbind(gdp.log, inflation, inflation.expectations, interest),start = data.start, end = data.end)
write.table(data.out,file = 'inputData/rstar.data.ea.csv', sep = ',',
            col.names = TRUE, quote = FALSE, na = '.', row.names = FALSE)


==> HLW_Code_4tex/prepare.rstar.data.uk.R <==
#------------------------------------------------------------------------------#
# File:        prepare.rstar.data.uk.R
#
# Description: This file (1) compiles and (2) prepares the data used in
#              HLW for the UK.
#------------------------------------------------------------------------------#
rm(list = ls())
source("utilities.R")

# Load time series library
if (!require("tis")) {install.packages("tis"); library('tis')}

# Set up seasonal adjustment
if (!require("seasonal")) {install.packages("seasonal"); library('seasonal')}
Sys.setenv(X13_PATH = "X13")

#------------------------------------------------------------------------------#
# Get Raw Data and Prepare Daily Bank Rate Series
#------------------------------------------------------------------------------#

# Set the start and end dates of the data
data.start <- c(1960,1)
data.end   <- c(2016,3)

# Import GDP data
# PRIOR STEPS:
#     1. Download data from the ONS website:
#        Series: ABMI: "Gross Domestic Product: chained volume measures: Seasonally adjusted (Millions of pounds)
#     2. Save data as a CSV and specify the file name in gdp.file
gdp.file  <- "rawData/uk_gdp_ons_abmi.csv"
gdp.data  <- read.table(gdp.file, skip = 6, header = FALSE, sep = ',', stringsAsFactors = FALSE) 
gdp       <- tis(gdp.data$V2, start = data.start, tif='quarterly')

# Import core CPI and CPI data
# PRIOR STEPS:
#     1. Download data from the OECD website:
#        Source: Consumer Prices (MEI); Series: Consumer prices - all items; Consumer prices - all items non-food, non-energy
#     2. Save both data series in one CSV and specify the file name in cpi.file
core.cpi.start <- c(1970,1)
cpi.start      <- c(1959,1)

cpi.file     <- "rawData/uk_price_indices.csv"
cpi.data     <- read.table(cpi.file, skip = 0, header = TRUE, sep = ',', stringsAsFactors = FALSE)
core.cpi.nsa <- tis(cpi.data$core_cpi, start = cpi.start, tif = 'quarterly')
core.cpi.nsa <- window(core.cpi.nsa, start = core.cpi.start)
cpi.nsa      <- tis(cpi.data$cpi, start = cpi.start, tif = 'quarterly')

# Import bank rate data
# PRIOR STEPS:
#     1. Download data from the BOE website:
#        Bank of England Statistical Interactive Database - official Bank Rate history
#     2. Manually edit the historical since 1694 series 
#            a. Include only 1960 to present, but enter 11/20/1958 change as 1/1/1960 so series has starting value
#            b. Populate rows with years. Remove sub-headers and rows of spaces
#               In Excel, select area and choose F5, "Special", "Blanks", Delete
#            c. Code assume the setup has 4 columns: "year","day","month","rate"
bank.rate.file      <- "rawData/uk_boe_bank_rate_changes.csv"
bank.rate.data      <- read.table(bank.rate.file, skip = 0, header = TRUE, sep = ',', stringsAsFactors = FALSE)
bank.rate.data$date <- as.Date(paste(bank.rate.data$month,bank.rate.data$day,bank.rate.data$year), "%b %d %Y")
bank.rate.data      <- subset(bank.rate.data, select = c("date","rate"))

# Converting changes in bank rate to daily series:
#    - bank.rate.data contains changes in the BOE bank rate (dates are included only if a change occurs)
#    - bank.rate.changes.d is a daily time series with NA values inserted for dates on which a change does not occur
#    - bank.rate.d is a daily series created by carrying forward the last value when a value is NA
date.seq            <- seq(from = bank.rate.data$date[1], to = as.Date(ti(data.end,tif='quarterly')), by = '1 day')
if (!require("xts")) {install.packages("xts"); library("xts")} # Time series library
bank.rate.changes.d <- data.frame(bank.rate = with(bank.rate.data, rate[match(date.seq, date)]))
bank.rate.d         <- as.xts(bank.rate.changes.d, order.by = date.seq, frequency = 365)
bank.rate.d         <- na.locf(bank.rate.d)
detach("package:xts") # Remove packages to avoid masking base functions
detach("package:zoo")
bank.rate.d         <- tis(bank.rate.d$bank.rate, end = ti(data.end, tif='quarterly'), tif = 'daily')[,1]

#------------------------------------------------------------------------------#
# Prepare data
#------------------------------------------------------------------------------#

# Take log of real GDP
gdp.log <- log(gdp)

# Seasonally adjust CPI and core CPI data and re-format as tis series
cpi <- final(seas(as.ts(naWindow(cpi.nsa),freq=4)))
cpi <- as.tis(cpi,start=cpi.start,tif='quarterly')

core.cpi <- final(seas(as.ts(naWindow(core.cpi.nsa),freq=4)))
core.cpi <- as.tis(core.cpi,start=core.cpi.start,tif='quarterly')

# Create annualized core inflation and inflation series using the price indices
core.inflation.q <- 400*log(core.cpi/Lag(core.cpi, k=1))
inflation.q      <- 400*log(cpi/Lag(cpi, k=1))

# Final inflation series: CPI series is used prior to 1970q2;
# thereafter, use core CPI series
inflation <- mergeSeries(window(inflation.q, end = core.cpi.start),window(core.inflation.q, start = shiftQuarter(core.cpi.start,1)))

# Inflation expectations measure: 4-quarter moving average of past inflation
inflation.expectations <- (inflation + Lag(inflation, k=1) + Lag(inflation, k=2) + Lag(inflation, k=3))/4

# Aggregate bank rate data to quarterly frequency by taking the average
interest.q <- convert(bank.rate.d, tif = 'quarterly', observed = 'averaged')

# Express interest rate data on a 365-day basis
interest <- 100*((1+interest.q/36000)^365 -1)

#------------------------------------------------------------------------------#
# Output Data
#------------------------------------------------------------------------------#
data.out <- window(cbind(gdp.log, inflation, inflation.expectations, interest),start = data.start, end = data.end)
write.table(data.out,file = 'inputData/rstar.data.uk.csv', sep = ',',
            col.names = TRUE, quote = FALSE, na = '.', row.names = FALSE)


==> HLW_Code_4tex/prepare.rstar.data.us.R <==
#------------------------------------------------------------------------------#
# File:        prepare.rstar.data.us.R
#
# Description: This file (1) compiles and (2) prepares the data used in
#              HLW for the US.
#------------------------------------------------------------------------------#
rm(list = ls())
source("utilities.R")

# Load time series library
if (!require("tis")) {install.packages("tis"); library('tis')}

#------------------------------------------------------------------------------#
# Get Raw Data
#------------------------------------------------------------------------------#

# Set the start and end dates of the data used in the estimation
data.start <- c(1960,1)
data.end   <- c(2016,3)

# Import data using the function getFRED() in utilities.R
# If the connection does not work, try the old URL:
# "https://research.stlouisfed.org/fred2/data/NAME.txt"
# NOTE: The getFRED() function requires the wget command line utility;
#       users can also manually download the text files.

gdp             <- getFRED(paste0('https://fred.stlouisfed.org/',
                                     'data/GDPC1.txt'))

price.index     <- getFRED(paste0('https://fred.stlouisfed.org/',                                  
                                     'data/PCEPILFE.txt'))

ny.discount     <- getFRED(paste0('https://fred.stlouisfed.org/',
                                     'data/INTDSRUSM193N.txt'))

fed.funds       <- getFRED(paste0('https://fred.stlouisfed.org/',
                                     'data/FEDFUNDS.txt'))

#------------------------------------------------------------------------------#
# Prepare Data
#------------------------------------------------------------------------------#

# Take log of real GDP
gdp.log <- log(gdp)

# Create an annualized inflation series using the price index
inflation <- 400*log(price.index/Lag(price.index, k=1))

# Inflation expectations measure: 4-quarter moving average of past inflation
inflation.expectations <- (inflation + Lag(inflation, k=1) + Lag(inflation, k=2) + Lag(inflation, k=3))/4

# Express interest rate data on a 365-day basis
ny.discount.eff <- 100*((1+ny.discount/36000)^365 -1)
fed.funds.eff   <- 100*((1+fed.funds/36000)^365 -1)

# NY Fed discount rate is used prior to 1965; thereafter, use the effective federal funds rate
interest <- mergeSeries(window(ny.discount.eff, end = c(1964,4)),window(fed.funds.eff, start = c(1965,1)))

#------------------------------------------------------------------------------#
# Output Data
#------------------------------------------------------------------------------#
data.out <- window(cbind(gdp.log, inflation, inflation.expectations, interest),start = data.start, end = data.end)
write.table(data.out,file = 'inputData/rstar.data.us.csv', sep = ',',
            col.names = TRUE, quote = FALSE, na = '.', row.names = FALSE)


==> HLW_Code_4tex/rstar.stage1.R <==
#------------------------------------------------------------------------------#
# File:        rstar.stage1.R
#
# Description: This file runs the model in the first stage of the HLW estimation.
#------------------------------------------------------------------------------#
rstar.stage1 <- function(log.output,
                         inflation,
                         b2.constraint=NA) {

  stage <- 1
  
  # Data must start 4 quarters before the estimation period
  T <- length(log.output) - 4

  # Original output gap estimate
  x.og <- cbind(rep(1,T+4), 1:(T+4))
  y.og <- log.output
  output.gap <- (y.og - x.og %*% solve(t(x.og) %*% x.og, t(x.og) %*% y.og)) * 100

  # Initialization of state vector for Kalman filter using HP trend of log output
  log.output.hp.trend <- hpfilter(log.output,freq=36000,type="lambda",drift=FALSE)$trend
  g.pot <- log.output.hp.trend[(g.pot.start.index):length(log.output.hp.trend)]
(*@ \hl{    xi.00 <- c(100*g.pot[3:1])  } @*)

  # IS curve
  y.is <- output.gap[5:(T+4)]
  x.is <- cbind(output.gap[4:(T+3)], output.gap[3:(T+2)])
  b.is <- solve(t(x.is) %*% x.is, t(x.is) %*% y.is)
  r.is <- y.is - x.is %*% b.is
  s.is <- sqrt(sum(r.is^2) / (length(r.is)-(dim(x.is)[2])))

  # Phillips curve
  y.ph <- inflation[5:(T+4)]
  x.ph <- cbind(inflation[4:(T+3)],
                (inflation[3:(T+2)]+inflation[2:(T+1)]+inflation[1:T])/3,
                output.gap[4:(T+3)])                
  b.ph <- solve(t(x.ph) %*% x.ph, t(x.ph) %*% y.ph)
  r.ph <- y.ph - x.ph %*% b.ph
  s.ph <- sqrt(sum(r.ph^2) / (length(r.ph)-(dim(x.ph)[2])))
  
  y.data <- cbind(100 * log.output[5:(T+4)],
                  inflation[5:(T+4)])
  x.data <- cbind(100 * log.output[4:(T+3)],
                  100 * log.output[3:(T+2)],
                  inflation[4:(T+3)],
                  (inflation[3:(T+2)]+inflation[2:(T+1)]+inflation[1:T])/3)

  # Starting values for the parameter vector
  initial.parameters <- c(b.is, b.ph[1], b.ph[3], 0.85, s.is, s.ph, 0.5)

  # Set an upper and lower bound on the parameter vectors:
  # The vector is unbounded unless values are otherwise specified
  theta.lb <- c(rep(-Inf,length(initial.parameters)))
  theta.ub <- c(rep(Inf,length(initial.parameters)))
  
  # Set a lower bound for the Phillips curve slope (b_2) of b2.constraint, if not NA
  # In HLW, b2.constraint = 0.025
  if (!is.na(b2.constraint)) {
      if (initial.parameters[4] < b2.constraint) {
          initial.parameters[4] <- b2.constraint
      }
      theta.lb[4] <- b2.constraint
  }

  # Set the initial covariance matrix (see footnote 6) 
  P.00 <- calculate.covariance(initial.parameters, theta.lb, theta.ub, y.data, x.data, stage, NA, NA, xi.00)
  
  # Get parameter estimates via maximum likelihood
  f <- function(theta) {return(-log.likelihood.wrapper(theta, y.data, x.data, stage, NA, NA, xi.00, P.00)$ll.cum)}
  nloptr.out <- nloptr(initial.parameters, f, eval_grad_f=function(x) {gradient(f, x)},
                       lb=theta.lb,ub=theta.ub,
                       opts=list("algorithm"="NLOPT_LD_LBFGS","xtol_rel"=1.0e-8))
  theta <- nloptr.out$solution

  log.likelihood <- log.likelihood.wrapper(theta, y.data, x.data, stage, NA, NA, xi.00, P.00)$ll.cum

  # Get state vectors (xi.tt, xi.ttm1, xi.tT, P.tt, P.ttm1, P.tT) via Kalman filter
  states <- kalman.states.wrapper(theta, y.data, x.data, stage, NA, NA, xi.00, P.00)

  # One-sided (filtered) estimates  
  potential.filtered  <- states$filtered$xi.tt[,1]/100
  output.gap.filtered <- y.data[,1] - (potential.filtered * 100)
  
  # Two-sided (smoothed) estimates
  potential.smoothed  <- as.vector(states$smoothed$xi.tT[,1])/100
  output.gap.smoothed <- y.data[,1] - (potential.smoothed * 100)

  # Save variables to return
  return.list                <- list()
  return.list$theta          <- theta
  return.list$log.likelihood <- log.likelihood
  return.list$states         <- states
  return.list$xi.00          <- xi.00
  return.list$P.00           <- P.00
  return.list$potential.filtered  <- potential.filtered
  return.list$output.gap.filtered <- output.gap.filtered
  return.list$potential.smoothed  <- potential.smoothed
  return.list$output.gap.smoothed <- output.gap.smoothed
  return(return.list)
}


==> HLW_Code_4tex/rstar.stage2.R <==
#------------------------------------------------------------------------------#
# File:        rstar.stage2.R
#
# Description: This file runs the model in the second stage of the HLW estimation.
#------------------------------------------------------------------------------#
rstar.stage2 <- function(log.output,
                         inflation,
                         real.interest.rate,
                         lambda.g,
                         a3.constraint=NA,
                         b2.constraint=NA) {
                         
  stage <- 2

  # Data must start 4 quarters before the estimation period  
  T <- length(log.output) - 4

  # Original output gap estimate
  x.og <- cbind(rep(1,T+4), 1:(T+4))
  y.og <- log.output
  output.gap <- (y.og - x.og %*% solve(t(x.og) %*% x.og, t(x.og) %*% y.og)) * 100

  # Initialization of state vector for Kalman filter using HP trend of log output
  log.output.hp.trend <- hpfilter(log.output,freq=36000,type="lambda",drift=FALSE)$trend
  g.pot <- log.output.hp.trend[(g.pot.start.index):length(log.output.hp.trend)]
  g.pot.diff <- diff(g.pot)
  xi.00 <- c(100*g.pot[3:1],100*g.pot.diff[2])  

  # IS curve
  y.is <- output.gap[5:(T+4)]
  x.is <- cbind(output.gap[4:(T+3)], output.gap[3:(T+2)],
                (real.interest.rate[4:(T+3)] + real.interest.rate[3:(T+2)])/2,
                rep(1,T))
  b.is <- solve(t(x.is) %*% x.is, t(x.is) %*% y.is)
  r.is <- as.vector(y.is - x.is %*% b.is)
  s.is <- sqrt(sum(r.is^2) / (length(r.is)-(dim(x.is)[2])))

  # Phillips curve
  y.ph <- inflation[5:(T+4)]
  x.ph <- cbind(inflation[4:(T+3)],
                (inflation[3:(T+2)]+inflation[2:(T+1)]+inflation[1:T])/3,
                output.gap[4:(T+3)])
  b.ph <- solve(t(x.ph) %*% x.ph, t(x.ph) %*% y.ph)
  r.ph <- y.ph - x.ph %*% b.ph
  s.ph <- sqrt(sum(r.ph^2) / (length(r.ph)-(dim(x.ph)[2])))
  
  y.data <- cbind(100 * log.output[5:(T+4)],
                  inflation[5:(T+4)])
  x.data <- cbind(100 * log.output[4:(T+3)],
                  100 * log.output[3:(T+2)],
                  real.interest.rate[4:(T+3)],
                  real.interest.rate[3:(T+2)],                  
                  inflation[4:(T+3)],
                  (inflation[3:(T+2)]+inflation[2:(T+1)]+inflation[1:T])/3,
                  rep(1,T))

  # Starting values for the parameter vector
  initial.parameters <- c(b.is, -b.is[3], b.ph[1], b.ph[3], s.is, s.ph, 0.5)

  # Set an upper and lower bound on the parameter vectors:
  # The vector is unbounded unless values are otherwise specified
  theta.lb <- c(rep(-Inf,length(initial.parameters)))
  theta.ub <- c(rep(Inf,length(initial.parameters)))

  # Set a lower bound for the Phillips curve slope (b_2) of b2.constraint, if not NA
  # In HLW, b2.constraint = 0.025
  if (!is.na(b2.constraint)) {
      if (initial.parameters[7] < b2.constraint) {
          initial.parameters[7] <- b2.constraint
      }
      theta.lb[7] <- b2.constraint
  }

  # Set an upper bound for the IS curve slope (a_3) of a3.constraint, if not NA
  # In HLW, a3.constraint = -0.0025
  if (!is.na(a3.constraint)) {
      if (initial.parameters[3] > a3.constraint) {
          initial.parameters[3] <- a3.constraint
      }
      theta.ub[3] <- a3.constraint      
  }

  # Set the initial covariance matrix (see footnote 6)
  P.00 <- calculate.covariance(initial.parameters, theta.lb, theta.ub, y.data, x.data, stage, lambda.g, NA, xi.00)
  
  # Get parameter estimates via maximum likelihood
  f <- function(theta) {return(-log.likelihood.wrapper(theta, y.data, x.data, stage, lambda.g, NA, xi.00, P.00)$ll.cum)}
  nloptr.out <- nloptr(initial.parameters, f, eval_grad_f=function(x) {gradient(f, x)},
                       lb=theta.lb,ub=theta.ub,
                       opts=list("algorithm"="NLOPT_LD_LBFGS","xtol_rel"=1.0e-8))
  theta <- nloptr.out$solution

  log.likelihood <- log.likelihood.wrapper(theta, y.data, x.data, stage, lambda.g, NA, xi.00, P.00)$ll.cum
  
  # Get state vectors (xi.tt, xi.ttm1, xi.tT, P.tt, P.ttm1, P.tT) via Kalman filter
  states <- kalman.states.wrapper(theta, y.data, x.data, stage, lambda.g, NA, xi.00, P.00)

  # Two-sided (smoothed) estimates
  trend.smoothed      <- states$smoothed$xi.tt[,4] * 4
  potential.smoothed  <- c(states$smoothed$xi.tT[1, 3:2], states$smoothed$xi.tT[,1])
  output.gap.smoothed <- 100 * log.output[3:(T+4)] - potential.smoothed

  # Inputs for median.unbiased.estimator.stage2.R
 (*@ \hl{
  y <- output.gap.smoothed[3:length(output.gap.smoothed)]   }  @*)
 (*@ \hl{
  x <- cbind(output.gap.smoothed[2:(length(output.gap.smoothed)-1)], \\
             ~~~~~~~~~output.gap.smoothed[1:(length(output.gap.smoothed)-2)], \\
             ~~~~~~~~~(x.data[,3]+x.data[,4])/2,               \\
             ~~~~~~~~~states\$smoothed\$xi.tT[,4],     \\
             ~~~~~~~~~rep(1,T)) 
}  @*)

  # One-sided (filtered) estimates  
  trend.filtered      <- states$filtered$xi.tt[,4] * 4
  potential.filtered  <- states$filtered$xi.tt[,1]/100
  output.gap.filtered <- y.data[,1] - (potential.filtered * 100)
  
  # Save variables to return
  return.list <- list()
  return.list$y              <- y
  return.list$x              <- x
  return.list$theta          <- theta
  return.list$log.likelihood <- log.likelihood
  return.list$states         <- states
  return.list$xi.00          <- xi.00
  return.list$P.00           <- P.00
  return.list$trend.filtered      <- trend.filtered
  return.list$potential.filtered  <- potential.filtered
  return.list$output.gap.filtered <- output.gap.filtered
  return.list$trend.smoothed      <- trend.smoothed
  return.list$potential.smoothed  <- potential.smoothed
  return.list$output.gap.smoothed <- output.gap.smoothed
  return(return.list)
}


==> HLW_Code_4tex/rstar.stage3.R <==
#------------------------------------------------------------------------------#
# File:        rstar.stage3.R
#
# Description: This file runs the model in the third stage of the HLW estimation.
#------------------------------------------------------------------------------#
rstar.stage3 <- function(log.output,
                         inflation,
                         real.interest.rate,
                         nominal.interest.rate,
                         lambda.g,
                         lambda.z,
                         a3.constraint=NA,
                         b2.constraint=NA,
                         run.se = TRUE) {

  stage <- 3
  
  # Data must start 4 quarters before the estimation period
  T <- length(log.output) - 4

  # Original output gap estimate
  x.og <- cbind(rep(1,T+4), 1:(T+4))
  y.og <- log.output
  output.gap <- (y.og - x.og %*% solve(t(x.og) %*% x.og, t(x.og) %*% y.og)) * 100

  # Initialization of state vector for Kalman filter using HP trend of log output
  log.output.hp.trend <- hpfilter(log.output,freq=36000,type="lambda",drift=FALSE)$trend
  g.pot <- log.output.hp.trend[(g.pot.start.index):length(log.output.hp.trend)]
  g.pot.diff <- diff(g.pot)
(*@ \hl{  xi.00 <- c(100*g.pot[3:1],100*g.pot.diff[2:1],0,0)  } @*)

  # IS curve
  y.is <- output.gap[5:(T+4)]
  x.is <- cbind(output.gap[4:(T+3)], output.gap[3:(T+2)],
                (real.interest.rate[4:(T+3)] + real.interest.rate[3:(T+2)])/2,
                rep(1,T))
  b.is <- solve(t(x.is) %*% x.is, t(x.is) %*% y.is)
  r.is <- as.vector(y.is - x.is %*% b.is)
  s.is <- sqrt(sum(r.is^2) / (length(r.is)-(dim(x.is)[2])))

  # Phillips curve
  y.ph <- inflation[5:(T+4)]
  x.ph <- cbind(inflation[4:(T+3)],
                (inflation[3:(T+2)]+inflation[2:(T+1)]+inflation[1:T])/3,
                output.gap[4:(T+3)])
  b.ph <- solve(t(x.ph) %*% x.ph, t(x.ph) %*% y.ph)
  r.ph <- y.ph - x.ph %*% b.ph
  s.ph <- sqrt(sum(r.ph^2) / (length(r.ph)-(dim(x.ph)[2])))
  
  y.data <- cbind(100 * log.output[5:(T+4)],
                  inflation[5:(T+4)])
  x.data <- cbind(100 * log.output[4:(T+3)],
                  100 * log.output[3:(T+2)],
                  real.interest.rate[4:(T+3)],
                  real.interest.rate[3:(T+2)],                  
                  inflation[4:(T+3)],
                  (inflation[3:(T+2)]+inflation[2:(T+1)]+inflation[1:T])/3)

  # Starting values for the parameter vector  
  initial.parameters <- c(b.is[1:3], b.ph[1], b.ph[3], s.is, s.ph, 0.7) 

  # Set an upper and lower bound on the parameter vectors:
  # The vector is unbounded unless values are otherwise specified  
  theta.lb <- c(rep(-Inf,length(initial.parameters)))
  theta.ub <- c(rep(Inf,length(initial.parameters)))

  # Set a lower bound for the Phillips curve slope (b_2) of b2.constraint, if not NA
  # In HLW, b2.constraint = 0.025  
  if (!is.na(b2.constraint)) {
      print(paste0("Setting a lower bound on b_2 of ",as.character(b2.constraint)))
      if (initial.parameters[5] < b2.constraint) {
          initial.parameters[5] <- b2.constraint
      }
      theta.lb[5] <- b2.constraint
  }

  # Set an upper bound for the IS curve slope (a_3) of a3.constraint, if not NA
  # In HLW, a3.constraint = -0.0025  
  if (!is.na(a3.constraint)) {
      print(paste0("Setting an upper bound on a_3 of ",as.character(a3.constraint)))
      if (initial.parameters[3] > a3.constraint) {
          initial.parameters[3] <- a3.constraint
      }
      theta.ub[3] <- a3.constraint      
  }

  # Set the initial covariance matrix (see footnote 6)   
(*@ \hl{ P.00 <- calculate.covariance(initial.parameters, theta.lb, theta.ub, y.data, x.data, stage, lambda.g, lambda.z, xi.00) } @*)
  
  # Get parameter estimates via maximum likelihood
  f <- function(theta) {return(-log.likelihood.wrapper(theta, y.data, x.data, stage, lambda.g, lambda.z, xi.00, P.00)$ll.cum)}
  nloptr.out <- nloptr(initial.parameters, f, eval_grad_f=function(x) {gradient(f, x)},
                       lb=theta.lb,ub=theta.ub,
                       opts=list("algorithm"="NLOPT_LD_LBFGS","xtol_rel"=1.0e-8))
  theta <- nloptr.out$solution
  
  log.likelihood <- log.likelihood.wrapper(theta, y.data, x.data, stage, lambda.g, lambda.z, xi.00, P.00)$ll.cum

  # Get state vectors (xi.tt, xi.ttm1, xi.tT, P.tt, P.ttm1, P.tT) via Kalman filter
  states <- kalman.states.wrapper(theta, y.data, x.data, stage, lambda.g, lambda.z, xi.00, P.00)

  # If run.se = TRUE, compute standard errors for estimates of the states (see footnote 7) and report run time
  if (run.se) {
      ptm <- proc.time()
      se <- kalman.standard.errors(T, states, theta, y.data, x.data, stage, lambda.g, lambda.z, xi.00, P.00, niter, a3.constraint, b2.constraint)
      print("Standard error procedure run time")
      print(proc.time() - ptm)
  }
  
  # One-sided (filtered) estimates
(*@ \hl{ trend.filtered <- states\$filtered\$xi.tt[,4] * 4 }   @*)
  z.filtered     <- states$filtered$xi.tt[,6]
(*@ \hl{   rstar.filtered      <- trend.filtered + z.filtered }   @*)
  potential.filtered  <- states$filtered$xi.tt[,1]/100
  output.gap.filtered <- y.data[,1] - (potential.filtered * 100)

  # Two-sided (smoothed) estimates
  trend.smoothed      <- states$smoothed$xi.tt[,4] * 4
  z.smoothed          <- states$smoothed$xi.tt[,6]
  rstar.smoothed      <- trend.smoothed + z.smoothed
  potential.smoothed  <- states$smoothed$xi.tt[,1]/100
  output.gap.smoothed <- y.data[,1] - (potential.smoothed * 100)
   
  # Save variables to return
  return.list <- list()
  return.list$rstar.filtered      <- rstar.filtered
  return.list$trend.filtered      <- trend.filtered
  return.list$z.filtered          <- z.filtered
  return.list$potential.filtered  <- potential.filtered
  return.list$output.gap.filtered <- output.gap.filtered
  return.list$rstar.smoothed      <- rstar.smoothed
  return.list$trend.smoothed      <- trend.smoothed
  return.list$z.smoothed          <- z.smoothed
  return.list$potential.smoothed  <- potential.smoothed
  return.list$output.gap.smoothed <- output.gap.smoothed
  return.list$theta               <- theta
  return.list$log.likelihood      <- log.likelihood
  return.list$states              <- states
  return.list$xi.00               <- xi.00
  return.list$P.00                <- P.00
  return.list$y.data              <- y.data
  return.list$initial.parameters  <- initial.parameters
  if (run.se) { return.list$se    <- se }
  return(return.list)
}


==> HLW_Code_4tex/run.hlw.R <==
#------------------------------------------------------------------------------#
# File:        run.hlw.R
#
# Description: This the main file for HLW, which does the following:
#              (1) Prepares data to be used in estimation
#              (2) Runs the three-stage HLW estimation for each economy
#              (3) Saves output.
#------------------------------------------------------------------------------#
rm(list=ls())

#------------------------------------------------------------------------------#
# Prepare data to be used in estimation.
#
# Output will be saved in the inputData folder.
#
# Set the data start and end dates manually in each prepare.rstar.data file
#------------------------------------------------------------------------------#
source("prepare.rstar.data.us.R")
source("prepare.rstar.data.ca.R")
source("prepare.rstar.data.ea.R")
source("prepare.rstar.data.uk.R")


#------------------------------------------------------------------------------#
# Load required packages and source all programs to be used in HLW estimation.
#------------------------------------------------------------------------------#
if (!require("tis")) {install.packages("tis"); library("tis")} # Time series package
if (!require("mFilter")) {install.packages("mFilter"); library("mFilter")} # HP filter
if (!require("nloptr")) {install.packages("nloptr"); library("nloptr")} # Optimization

# Source all R programs; see code guide for details of each
source("calculate.covariance.R")
source("format.output.R")
source("kalman.log.likelihood.R")
source("kalman.standard.errors.R")
source("kalman.states.R")
source("kalman.states.wrapper.R")
source("log.likelihood.wrapper.R")
source("median.unbiased.estimator.stage1.R") 
source("median.unbiased.estimator.stage2.R")
source("rstar.stage1.R")
source("rstar.stage2.R")
source("rstar.stage3.R")
source("run.hlw.estimation.R") 
source("unpack.parameters.stage1.R") 
source("unpack.parameters.stage2.R") 
source("unpack.parameters.stage3.R") 
source("utilities.R")


#------------------------------------------------------------------------------#
# Define variables
#------------------------------------------------------------------------------#
# Upper bound on a_3 parameter (slope of the IS curve)
a3.constraint <- -0.0025

# Lower bound on b_2 parameter (slope of the Phillips curve)
b2.constraint <- 0.025

# Set the start and end dates of the estimation sample (format is c(year,quarter))
sample.start <- c(1961,1) 
sample.end   <- c(2016,3)

# Set the estimation sample start date for the Euro Area 
ea.sample.start <- c(1972,1)

# The estimation process uses data beginning 4 quarters prior to the sample start
data.start    <- shiftQuarter(sample.start,-4)
ea.data.start <- shiftQuarter(ea.sample.start,-4)

# Set start index for y
g.pot.start.index <- 1 + ti(shiftQuarter(sample.start,-3),'quarterly')-ti(data.start,'quarterly')

# Set column names for CSV output
output.col.names <- c("Date","rstar","g","z","output gap","","All results are output from the Stage 3 model.",rep("",8),"Standard Errors","Date","y*","r*","g","","rrgap")

# Set number of iterations for Monte Carlo standard error procedure
niter <- 5000

# Because the MC standard error procedure is time consuming, we include a run switch
# Set run.se to TRUE to run the procedure
run.se <- TRUE

#------------------------------------------------------------------------------#
# United States: Read in data, run estimation, and save output
#------------------------------------------------------------------------------#
# Read in output of prepare.rstar.data.us.R
us.data <- read.table("inputData/rstar.data.us.csv",
                      sep = ',', na.strings = ".", header=TRUE, stringsAsFactors=FALSE)

us.log.output             <- us.data$gdp.log
us.inflation              <- us.data$inflation
us.inflation.expectations <- us.data$inflation.expectations
us.nominal.interest.rate  <- us.data$interest
us.real.interest.rate     <- us.nominal.interest.rate - us.inflation.expectations

# Run HLW estimation for the US
us.estimation <- run.hlw.estimation(us.log.output, us.inflation, us.real.interest.rate, us.nominal.interest.rate,
                                    a3.constraint = a3.constraint, b2.constraint = b2.constraint, run.se = run.se)

# One-sided (filtered) estimates
one.sided.est.us <- cbind(us.estimation$out.stage3$rstar.filtered,
                          us.estimation$out.stage3$trend.filtered,
                          us.estimation$out.stage3$z.filtered,
                          us.estimation$out.stage3$output.gap.filtered)

# Save one-sided estimates to CSV
write.table(one.sided.est.us, 'output/one.sided.est.us.csv', row.names = FALSE, col.names = c("rstar","g","z","output gap"), quote = FALSE, sep = ',', na = ".")

# Save output to CSV
output.us <- format.output(us.estimation, one.sided.est.us, us.real.interest.rate, sample.start, sample.end, run.se = run.se)
write.table(output.us, 'output/output.us.csv', col.names = output.col.names, quote=FALSE, row.names=FALSE, sep = ',', na = '')

#------------------------------------------------------------------------------#
# Canada: Read in data, run estimation, and save output
#------------------------------------------------------------------------------#
# Read in output of prepare.rstar.data.ca.R
ca.data <- read.table("inputData/rstar.data.ca.csv",
                      sep = ',', na.strings = ".", header=TRUE, stringsAsFactors=FALSE)

ca.log.output             <- ca.data$gdp.log
ca.inflation              <- ca.data$inflation
ca.inflation.expectations <- ca.data$inflation.expectations
ca.nominal.interest.rate  <- ca.data$interest
ca.real.interest.rate     <- ca.nominal.interest.rate - ca.inflation.expectations

# Run HLW estimation for Canada
ca.estimation <- run.hlw.estimation(ca.log.output, ca.inflation, ca.real.interest.rate, ca.nominal.interest.rate,
                                    a3.constraint = a3.constraint, b2.constraint = b2.constraint, run.se = run.se)

# One-sided (filtered) estimates
one.sided.est.ca <- cbind(ca.estimation$out.stage3$rstar.filtered,
                          ca.estimation$out.stage3$trend.filtered,
                          ca.estimation$out.stage3$z.filtered,
                          ca.estimation$out.stage3$output.gap.filtered)

# Save one-sided estimates to CSV
write.table(one.sided.est.ca, 'output/one.sided.est.ca.csv', row.names = FALSE, col.names = c("rstar","g","z","output gap"), quote = FALSE, sep = ',', na = ".")

# Save output to CSV
output.ca <- format.output(ca.estimation, one.sided.est.ca, ca.real.interest.rate, sample.start, sample.end, run.se = run.se)
write.table(output.ca, 'output/output.ca.csv', col.names = output.col.names, quote=FALSE, row.names=FALSE, sep = ',', na = '')

#------------------------------------------------------------------------------#
# Euro Area: Read in data, run estimation, and save output
#------------------------------------------------------------------------------#
# Read in output of prepare.rstar.data.ea.R
ea.data <- read.table("inputData/rstar.data.ea.csv",
                      sep = ',', na.strings = ".", header=TRUE, stringsAsFactors=FALSE)

ea.log.output             <- ea.data$gdp.log
ea.inflation              <- ea.data$inflation
ea.inflation.expectations <- ea.data$inflation.expectations
ea.nominal.interest.rate  <- ea.data$interest
ea.real.interest.rate     <- ea.nominal.interest.rate - ea.inflation.expectations

# Run HLW estimation for the Euro Area
ea.estimation <- run.hlw.estimation(ea.log.output, ea.inflation, ea.real.interest.rate, ea.nominal.interest.rate,
                                    a3.constraint = a3.constraint, b2.constraint = b2.constraint, run.se = run.se)

# One-sided (filtered) estimates
one.sided.est.ea <- cbind(ea.estimation$out.stage3$rstar.filtered,
                          ea.estimation$out.stage3$trend.filtered,
                          ea.estimation$out.stage3$z.filtered,
                          ea.estimation$out.stage3$output.gap.filtered)

# Save one-sided estimates to CSV
write.table(one.sided.est.ea, 'output/one.sided.est.ea.csv', row.names = FALSE, col.names = c("rstar","g","z","output gap"), quote = FALSE, sep = ',', na = ".")

# Save output to CSV
output.ea <- format.output(ea.estimation, one.sided.est.ea, ea.real.interest.rate, ea.sample.start, sample.end, run.se = run.se)
write.table(output.ea, 'output/output.ea.csv', col.names = output.col.names, quote=FALSE, row.names=FALSE, sep = ',', na = '')


#------------------------------------------------------------------------------#
# United Kingdom: Read in data, run estimation, and save output
#------------------------------------------------------------------------------#
# Read in output of prepare.rstar.data.uk.R
uk.data <- read.table("inputData/rstar.data.uk.csv",
                      sep = ',', na.strings = ".", header=TRUE, stringsAsFactors=FALSE)

uk.log.output             <- uk.data$gdp.log
uk.inflation              <- uk.data$inflation
uk.inflation.expectations <- uk.data$inflation.expectations
uk.nominal.interest.rate  <- uk.data$interest
uk.real.interest.rate     <- uk.nominal.interest.rate - uk.inflation.expectations

# Run HLW estimation for the UK
uk.estimation <- run.hlw.estimation(uk.log.output, uk.inflation, uk.real.interest.rate, uk.nominal.interest.rate,
                                    a3.constraint = a3.constraint, b2.constraint = b2.constraint, run.se = run.se)

# One-sided (filtered) estimates
one.sided.est.uk <- cbind(uk.estimation$out.stage3$rstar.filtered,
                          uk.estimation$out.stage3$trend.filtered,
                          uk.estimation$out.stage3$z.filtered,
                          uk.estimation$out.stage3$output.gap.filtered)

# Save one-sided estimates to CSV
write.table(one.sided.est.uk, 'output/one.sided.est.uk.csv', row.names = FALSE, col.names = c("rstar","g","z","output gap"), quote = FALSE, sep = ',', na = ".")

# Save output to CSV
output.uk <- format.output(uk.estimation, one.sided.est.uk, uk.real.interest.rate, sample.start, sample.end, run.se = run.se)
write.table(output.uk, 'output/output.uk.csv', col.names = output.col.names, quote=FALSE, row.names=FALSE, sep = ',', na = '')


==> HLW_Code_4tex/run.hlw.estimation.R <==
#------------------------------------------------------------------------------
# File:        run.hlw.estimation.R
#
# Description: Runs the three stages of the HLW estimation using country-specific
#              inputs and returns output from each stage.
#------------------------------------------------------------------------------#
run.hlw.estimation <- function(log.output, inflation, real.interest.rate, nominal.interest.rate,
                               a3.constraint = NA, b2.constraint = NA, run.se = TRUE) {
    # Running the stage 1 model
    out.stage1 <- rstar.stage1(log.output,
                               inflation,
                               b2.constraint)

    # Median unbiased estimate of lambda_g
    lambda.g <- median.unbiased.estimator.stage1(out.stage1$potential.smoothed)

    # Running the stage 2 model
    out.stage2 <- rstar.stage2(log.output,
                               inflation,
                               real.interest.rate,
                               lambda.g,
                               a3.constraint,
                               b2.constraint)
    
    # Median unbiased estimate of lambda_z
    lambda.z <- median.unbiased.estimator.stage2(out.stage2$y, out.stage2$x)

    # Running the stage 3 model
    out.stage3 <- rstar.stage3(log.output,
                               inflation,
                               real.interest.rate,
                               nominal.interest.rate,
                               lambda.g,
                               lambda.z,
                               a3.constraint,
                               b2.constraint,
                               run.se)

    return(list(out.stage1=out.stage1,out.stage2=out.stage2,out.stage3=out.stage3,
                lambda.g=lambda.g,lambda.z=lambda.z))
}


==> HLW_Code_4tex/unpack.parameters.stage1.R <==
#------------------------------------------------------------------------------#
# File:        unpack.parameters.stage1.R
#
# Description: This file generates coefficient matrices for the stage 1
#              state-space model for the given parameter vector.
#
# Stage 1 parameter vector: [a_y,1, a_y,2, b_pi, b_y, g, sigma_y~, sigma_pi, sigma_y*]  
#------------------------------------------------------------------------------#
unpack.parameters.stage1 <- function(parameters, y.data, x.data, xi.00, P.00) {
  A         <- matrix(0, 4, 2)
  A[1:2, 1] <- parameters[1:2]  # a_y,1, a_y,2
  A[1, 2]   <- parameters[4]    # b_y
  A[3, 2]   <- parameters[3]    # b_pi
  A[4, 2]   <- 1-parameters[3]  # 1 - b_pi
  
  H         <- matrix(0, 3, 2)  
  H[1, 1]   <- 1
  H[2:3, 1] <- -parameters[1:2] # -a_y,1, -a_y,2
  H[2, 2]   <- -parameters[4]   # -b_y

  R         <- diag(c(parameters[6]^2, parameters[7]^2)) # sigma_y~, sigma_pi
  Q         <- matrix(0, 3, 3)
  Q[1, 1]   <- parameters[8]^2  # sigma_y*

  F <- matrix(0, 3, 3)
  F[1, 1] <- F[2, 1] <- F[3, 2] <- 1

  # Make the data stationary
(*@ \hl{  y.data[, 1] <- y.data[, 1] - 1:dim(y.data)[1] * parameters[5] 		}   @*) # g
(*@ \hl{  x.data[, 1] <- x.data[, 1] - 0:(dim(x.data)[1]-1) * parameters[5] }   @*)
(*@ \hl{  x.data[, 2] <- x.data[, 2] - -1:(dim(x.data)[1]-2) * parameters[5]}   @*)
      
  return(list("xi.00"=xi.00, "P.00"=P.00, "F"=F, "Q"=Q, "A"=A, "H"=H, "R"=R, "x.data"=x.data, "y.data"=y.data))
}


==> HLW_Code_4tex/unpack.parameters.stage2.R <==
#------------------------------------------------------------------------------#
# File:        unpack.parameters.stage2.R
#
# Description: This file generates coefficient matrices for the stage 2
#              state-space model for the given parameter vector.
#
# Stage 2 parameter vector: [a_y,1, a_y,2, a_r, a_0, a_g, b_pi, b_y, sigma_y~, sigma_pi, sigma_y*]  
#------------------------------------------------------------------------------#
unpack.parameters.stage2 <- function(parameters, y.data, x.data, lambda.g, xi.00=NA, P.00=NA) {
  A         <- matrix(0, 2, 7)
  A[1, 1:2] <- parameters[1:2]   # a_y,1, a_y,2
  A[1, 3:4] <- parameters[3]/2   # a_r/2
  A[1, 7]   <- parameters[4]     # a_0
  A[2, 1]   <- parameters[7]     # b_y
  A[2, 5]   <- parameters[6]     # b_pi
  A[2, 6]   <- 1 - parameters[6] # 1 - b_pi
  A         <- t(A)
  
  H         <- matrix(0, 2, 4)
  H[1, 1  ] <- 1
  H[1, 2:3] <- -parameters[1:2] # -a_y,1, -a_y,2
  H[1, 4  ] <- parameters[5]    # a_g
  H[2, 2]   <- -parameters[7]   # -b_y
  H         <- t(H)

  R         <- diag(c(parameters[8]^2, parameters[9]^2)) # sigma_y~, sigma_pi
  Q         <- matrix(0, 4, 4)
  Q[1, 1]   <- parameters[10]^2              # sigma_y*
  Q[4, 4]   <- (lambda.g * parameters[10])^2 # sigma_y*

  F <- matrix(0, 4, 4)
  F[1, 1] <- F[1, 4] <- F[2, 1] <- F[3, 2] <- F[4,4] <- 1
  
  return(list("xi.00"=xi.00, "P.00"=P.00, "F"=F, "Q"=Q, "A"=A, "H"=H, "R"=R, "x.data"=x.data, "y.data"=y.data))
}


==> HLW_Code_4tex/unpack.parameters.stage3.R <==
#------------------------------------------------------------------------------#
# File:        unpack.parameters.stage3.R
#
# Description: This file generates coefficient matrices for the stage 3
#              state-space model for the given parameter vector.
#
# Stage 3 parameter vector: [a_y,1, a_y,2, a_r, b_pi, b_y, sigma_y~, sigma_pi, sigma_y*]  
#------------------------------------------------------------------------------#
unpack.parameters.stage3 <- function(parameters, y.data, x.data, lambda.g, lambda.z, xi.00, P.00) {
  A         <- matrix(0, 2, 6)   
  A[1, 1:2] <- parameters[1:2]   # a_y,1, a_y,2
  A[1, 3:4] <- parameters[3]/2   # a_r/2
  A[2, 1]   <- parameters[5]     # b_y
  A[2, 5]   <- parameters[4]     # b_pi
  A[2, 6]   <- 1 - parameters[4] # 1 - b_pi
  A         <- t(A)

  
  H         <- matrix(0, 2, 7)
  H[1, 1]   <- 1
  H[1, 2:3] <- -parameters[1:2]       # a_y,1, a_y,2
(*@ \hl{  H[1, 4:5] <- -parameters[3] * 2  }   @*)   # -a_r/2 (annualized)  
  H[1, 6:7] <- -parameters[3]/2       # -a_r/2
  H[2, 2]   <- -parameters[5]         # -b_y
  H         <- t(H)

  R         <- diag(c(parameters[6]^2, parameters[7]^2)) # sigma_y~, sigma_pi

  Q         <- matrix(0, 7, 7)
  Q[1, 1]   <- (1+lambda.g^2)*parameters[8]^2                  # sigma_y*
  Q[1, 4]   <- Q[4, 1] <- Q[4, 4]<- (lambda.g*parameters[8])^2 # sigma_y*
  Q[6, 6]   <- (lambda.z*parameters[6]/parameters[3])^2        # sigma_y~/a_r

  F <- matrix(0, 7, 7)
  F[1, 1] <- F[1, 4] <- F[2, 1] <- F[3, 2] <- F[4,4] <- F[5,4]<- F[6,6] <- F[7,6] <- 1
 
  return(list("xi.00"=xi.00, "P.00"=P.00, "F"=F, "Q"=Q, "A"=A, "H"=H, "R"=R, "x.data"=x.data, "y.data"=y.data))
}





==> HLW_Code_4tex/utilities.R <==
#------------------------------------------------------------------------------#
# File:        utilities.R
#
# Description: This file contains basic functions that will be used throughout
#              HLW.
#------------------------------------------------------------------------------#

shiftQuarter <- function(original.start,shift){
#################################################################
# This function takes in a (year,quarter) date in time series format
# and a shift number, and returns the (year,quarter) date corresponding
# to the shift. Positive values of shift produce leads and negative values
# of shift produce lags.
# For example, entering 2014q1 with a shift of -1 would return 2013q4.
# Entering 2014q1 with a shift of 1 would return 2014q2.
# In each case, the first argument of the function must be entered as
# a two-element vector, where the first element corresponds to the year
# and the second element corresponds to the quarter.
# For example, Q12014 must be entered as "c(2014,1)".
################################################################    

# Leads (positive values of shift)
    if (shift > 0) {
        new.start = c(0,0)
        sum = original.start[2] + shift
    
        # Get the year value
        if (sum <= 4) {
            new.start[1] = original.start[1]
        }
        else {
            new.start[1] = original.start[1] + ceiling(sum/4) - 1
        }

        # Get the quarter value
        if (sum %% 4 > 0) {
            new.start[2] = sum %% 4
        }
        else {
            new.start[2] = sum %% 4 + 4
        }
    }

# Lags (negative values of shift)
    else {
        new.start = c(0,0)
        diff = original.start[2] - abs(shift)
    
        # Get the year value
        if (diff > 0) {
            new.start[1] = original.start[1]
        }
        else {
            new.start[1] = original.start[1] - (1 + floor(abs(diff)/4))
        }

        # Get the quarter value
        if (diff %% 4 > 0) {
            new.start[2] = diff %% 4
        }
        else {
            new.start[2] = diff %% 4 + 4
        }
    }
        
return(new.start)}


shiftMonth <- function(original.start,shift){
#################################################################
# This function takes in a (year,month) date in time series format
# and a shift number, and returns the (year,month) date corresponding
# to the shift. Positive values of shift produce leads and negative values
# of shift produce lags.
# For example, entering 2014m1 with a shift of -1 would return 2013m12.
# Entering 2014m1 with a shift of 1 would return 2014m2.
# In each case, the first argument of the function must be entered as
# a two-element vector, where the first element corresponds to the year
# and the second element corresponds to the month.
# This function is analogous to shiftQuarter().
################################################################    

# Leads (positive values of shift)
    if (shift > 0) {
        new.start = c(0,0)
        sum = original.start[2] + shift
    
        # Get the year value
        if (sum <= 12) {
            new.start[1] = original.start[1]
        }
        else {
            new.start[1] = original.start[1] + ceiling(sum/12) - 1
        }

        # Get the month value
        if (sum %% 12 > 0) {
            new.start[2] = sum %% 12
        }
        else {
            new.start[2] = sum %% 12 + 12
        }
    }

# Lags (negative values of shift)
    else {
        new.start = c(0,0)
        diff = original.start[2] - abs(shift)
    
        # Get the year value
        if (diff > 0) {
            new.start[1] = original.start[1]
        }
        else {
            new.start[1] = original.start[1] - (1 + floor(abs(diff)/12))
        }

        # Get the month value
        if (diff %% 12 > 0) {
            new.start[2] = diff %% 12
        }
        else {
            new.start[2] = diff %% 12 + 12
        }
    }
        
return(new.start)}


getFRED <- function(url, freq = "Quarterly") {
##########################################################################################
# This function downloads data from FRED. It returns quarterly data.
# User must provide the FRED url.
########################################################################################### 
    # Download the data from FRED
    
    #download.file(url, destfile = 'FREDtemp.txt', method = "wget")
    #FREDraw <- readLines('FREDtemp.txt')
    
    txt.file.name <- paste0("rawData/",substr(url, regexpr('[a-zA-z0-9]*.txt',url),1000))
    if (!file.exists(txt.file.name)){
        # Download the data from FRED
        #download.file(url, destfile = 'FREDtemp.txt', method = "wget")
        system(paste0('wget --no-check-certificate "', url, '"'))
        system(paste('mv',substr(url, regexpr('[a-zA-z0-9]*.txt',url),1000),txt.file.name))
    }
    FREDraw <- readLines(txt.file.name) 

    # Frequency
    freq.FRED <- gsub(' ', '',substr(FREDraw[which(regexpr('Frequency', FREDraw)==1)],
                                     (nchar('Frequency')+2),100))    

    # Where does the data start
    datastart = which(gsub(' ', '',FREDraw)=='DATEVALUE') - 2

    #data <- read.table('FREDtemp.txt', skip = datastart, header = TRUE)
    data <- read.table(txt.file.name, skip = datastart, header = TRUE)

    first.year  <- as.numeric(format(as.Date(data$DATE[1]),'%Y'))
    first.month <- as.numeric(format(as.Date(data$DATE[1]),'%m'))
    
    # Adjust frequency
    if (freq.FRED == 'Quarterly'){
        first.q  <- (first.month-1)/3 + 1
        data.tis <- tis(data$VALUE, start = c(first.year, first.q), tif = 'quarterly')
    } else if (freq.FRED == 'Monthly') {
        data.tis <- tis(data$VALUE, start = c(first.year, first.month), tif = 'monthly')
    }

    # Convert frequency
    if (freq.FRED == 'Monthly' & freq == 'Quarterly') {
        data.tis <- convert(data.tis, tif = 'quarterly', method = 'constant', observed. = 'averaged')
    }

    return(data.tis)
} 


splice <- function(s1, s2, splice.date, freq) {
##########################################################################################
# This function splices two series, with the series s2 beginning at splice.date
# and extended back using the growth rate at the splice.date times series s1
# The freq argument accepts two values - 'quarterly' and 'monthly' -
# but it could be modified to take more.
##########################################################################################    
    t <- splice.date #renaming for convenience
    if (freq == "quarterly" | freq == "Quarterly") {
        t.minus.1 <- shiftQuarter(t,-1)
    }
    else if (freq == "monthly" | freq == "Monthly") {
        t.minus.1 <- shiftMonth(t,-1)
    }
    else { stop("You must enter 'quarterly' or 'monthly' for freq.") }
    ratio <- as.numeric(window(s2,start = t, end = t)/
                        window(s1,start = t, end = t))

    return(mergeSeries(ratio*window(s1,end = t.minus.1),window(s2, start = t)))
}


gradient <- function(f, x, delta = x * 0 + 1.0e-5) {
##########################################################################################
# This function computes the gradient of a function f given a vector input x.
##########################################################################################   
    g <- x * 0
    for (i in 1:length(x)) {
        x1 <- x
        x1[i] <- x1[i] + delta[i]
        f1 <- f(x1)
        x2 <- x
        x2[i] <- x2[i] - delta[i]
        f2 <- f(x2)
        g[i] <- (f1 - f2) / delta[i] / 2
    }
    return(g)
}

